New Physics Searches at Kaon and Hyperon Factories

Rare meson decays are among the most sensitive probes of both heavy and light new physics. Among them, new physics searches using kaons benefit from their small total decay widths and the availability of very large datasets. On the other hand, useful complementary information is provided by hyperon decay measurements. We summarize the relevant phenomenological models and the status of the searches in a comprehensive list of kaon and hyperon decay channels. We identify new search strategies for under-explored signatures, and demonstrate that the improved sensitivities from current and next-generation experiments could lead to a qualitative leap in the exploration of light dark sectors.

==> scripts/prepend.sh <==
#!/bin/sh
# --------------------------------------------------------------------------------------------
# -- Prepend the contents of file file_header.txt to the file indicated by the first parameter
# --------------------------------------------------------------------------------------------
mv $1 $1.bak
cat file_header.txt $1.bak > $1

